A copula-based method to build diffusion models with prescribed marginal and serial dependence

This paper investigates the probabilistic properties that determine the existence of space-time transformations between diffusion processes. We prove that two diffusions are related by a monotone space-time transformation if and only if they share the same serial dependence. The serial dependence of a diffusion process is studied by means of its copula density and the effect of monotone and non-monotone space-time transformations on the copula density is discussed. This provides us a methodology to build diffusion models by freely combining prescribed marginal behaviors and temporal dependence structures. Explicit expressions of copula densities are provided for tractable models. A possible application in neuroscience is sketched as a proof of concept.

==> elaborazione figure/figure.R <==
rm(list=ls())
oupar<-c(0.1,1,1)
cirparRPPP<-c(0.1,1,0.08)
gammaRPPP<-cirparRPPP[2]*4/cirparRPPP[3]^2
cirparRPP<-c(0.1,1,.6)
gammaRPP<-cirparRPP[2]*4/cirparRPP[3]^2
cirparRP<-c(0.1,1,.8)
gammaRP<-cirparRP[2]*4/cirparRP[3]^2
cirparRGI<-c(0.1,1,1.4)
gammaRGI<-cirparRGI[2]*4/cirparRGI[3]^2
cirparRN<-c(0.1,1,2)
gammaRN<-cirparRN[2]*4/cirparRN[3]^2
cirparRGG<-c(0.1,1,5)
gammaRGG<-cirparRGG[2]*4/cirparRGG[3]^2

t0<-30
t1<-30.5

##controllare, non viene distribuzione

qcOU<-function(p,Dt,x1,parametri,lower.tail = TRUE, log.p = FALSE){
	Ex <- parametri[1] / parametri[2]+( x1 - parametri[1] / parametri [2]) * exp (- parametri [2] *Dt)
	Vx <- parametri [3]^2 *(1- exp (-2* parametri [2] *Dt))/(2* parametri [2])
	qnorm(p, mean = Ex, sd = sqrt(Vx), lower.tail = lower.tail, log.p = log.p)
}
pcOU<-function(x2,Dt,x1,parametri,lower.tail = TRUE, log.p = FALSE){
	Ex <- parametri[1] / parametri[2]+( x1 - parametri[1] / parametri [2]) * exp (- parametri [2] *Dt)
	Vx <- parametri [3]^2 *(1- exp (-2* parametri [2] *Dt))/(2* parametri [2])
	pnorm(x2, mean = Ex, sd = sqrt(Vx), lower.tail = lower.tail, log.p = log.p)
}
dcOU <- function (x2, Dt, x1 , parametri , log = FALSE ){
	Ex <- parametri[1] / parametri[2]+( x1 - parametri[1] / parametri [2]) * exp (- parametri [2] *Dt)
	Vx <- parametri [3]^2 *(1- exp (-2* parametri [2] *Dt))/(2* parametri [2])
	dnorm (x2, mean =Ex , sd = sqrt (Vx), log = log )
}

dcCIR2 <- function ( x, t, x0 , theta , log = FALSE )
{
c <- 2* theta [2] /((1 - exp (- theta [2] *t))* theta [3]^2)
ncp <- 2*c*x0* exp (- theta [2] *t)
df <- 4* theta [1] / theta [3]^2
lik <- ( dchisq (2 * x * c, df = df , ncp = ncp , log = TRUE )
+ log (2*c))
if(! log )
lik <- exp ( lik )
lik
}
pcCIR2<-function (x, t, x0, theta, lower.tail = TRUE, log.p = FALSE) 
{
    c <- 2* theta [2] /((1 - exp (- theta [2] *t))* theta [3]^2)
ncp <- 2*c*x0* exp (- theta [2] *t)
df <- 4* theta [1] / theta [3]^2
    pchisq(x * 2 * c, df = df, ncp = ncp, lower.tail = lower.tail, 
        log.p = log.p)
}

qcCIR2<-function (p, t, x0, theta, lower.tail = TRUE, log.p = FALSE) 
{
    c <- 2* theta [2] /((1 - exp (- theta [2] *t))* theta [3]^2)
ncp <- 2*c*x0* exp (- theta [2] *t)
df <- 4* theta [1] / theta [3]^2
	qchisq(p, df = df, ncp = ncp, lower.tail = lower.tail, 
        log.p = log.p)/(2 *c)
}


copulaOU<-function(v1,v0,t1,t0,parametriOU,x0OU=0){
	q0<-qcOU(v0,t0,x0OU,parametriOU)
	q1<-qcOU(v1,t1,x0OU,parametriOU)
	pcOU(q1,t1-t0,q0,parametriOU)
	}
copula.density.OU<-function(v1,v0,t1,t0,parametriOU,x0OU=parametriOU[1]/parametriOU[2]){
	q0<-qcOU(v0,t0,x0OU,parametriOU)
	q1<-qcOU(v1,t1,x0OU,parametriOU)
	dcOU(q1,t1-t0,q0,parametriOU)/dcOU(q1,t1,x0OU,parametriOU)
	}
copulaCIR<-function(v1, v0, t1, t0, parametriCIR, x0CIR=parametriCIR[1]/parametriCIR[2]){
	q0<-qcCIR2(v0,t0,x0CIR,parametriCIR)
	q1<-qcCIR2(v1,t1,x0CIR,parametriCIR)
	pcCIR2(q1,t1-t0,q0,parametriCIR)
	}
copula.density.CIR<-function(v1,v0,t1,t0,parametriCIR,x0CIR=parametriCIR[1]/parametriCIR[2]){
	q0<-qcCIR2(v0,t0,x0CIR,parametriCIR)
	q1<-qcCIR2(v1,t1,x0CIR,parametriCIR)
	dcCIR2(q1,t1-t0,q0,parametriCIR)/dcCIR2(q1,t1,x0CIR,parametriCIR)
	}
x<-seq(0.015,.985,length.out=20)###il calcolo in zero e uno è da sistemare!!

zOU<-outer(x,x,copulaOU, t1=t1,t0=t0, parametriOU=oupar)
zRP<-outer(x,x,copulaCIR,t1=t1,t0=t0, parametriCIR=cirparRP)
zRPP<-outer(x,x,copulaCIR,t1=t1,t0=t0, parametriCIR=cirparRPP)
zRPPP<-outer(x,x,copulaCIR,t1=t1,t0=t0, parametriCIR=cirparRPPP)
zRN<-outer(x,x,copulaCIR,t1=t1,t0=t0, parametriCIR=cirparRN)
zRGI<-outer(x,x,copulaCIR,t1=t1,t0=t0, parametriCIR=cirparRGI)
zRGG<-outer(x,x,copulaCIR,t1=t1,t0=t0, parametriCIR=cirparRGG)

jet.colors <- colorRampPalette( c("blue","green","yellow", "red") )
nbcol <- 30
color <- jet.colors(nbcol)

theta<--60
phi<-30

zOU<-outer(x,x,copula.density.OU, t1=t1,t0=t0, parametriOU=oupar)
zRP<-outer(x,x,copula.density.CIR,t1=t1,t0=t0, parametriCIR=cirparRP)
zRPPP<-outer(x,x,copula.density.CIR,t1=t1,t0=t0, parametriCIR=cirparRPPP)
zRN<-outer(x,x,copula.density.CIR,t1=t1,t0=t0, parametriCIR=cirparRN)
zRGI<-outer(x,x,copula.density.CIR,t1=t1,t0=t0, parametriCIR=cirparRGI)
zRGG<-outer(x,x,copula.density.CIR,t1=t1,t0=t0, parametriCIR=cirparRGG)




par(mfrow=c(2,2))
z<-zOU
zlimits<-c(0,max(z))
nrz <- nrow(z)
ncz <- ncol(z)
zfacet <- z[-1, -1] + z[-1, -ncz] + z[-nrz, -1] + z[-nrz, -ncz]
facetcol <- cut(zfacet, nbcol)
persp(x=x, y=x, z=z ,zlim=zlimits, col = color[facetcol], phi = phi, theta = theta,main="OU copula density",ticktype="detailed",nticks=3)


z<-zRPPP
zlimits<-c(0,max(z))
zfacet <- z[-1, -1] + z[-1, -ncz] + z[-nrz, -1] + z[-nrz, -ncz]
facetcol <- cut(zfacet, nbcol)
persp(x, x, z,zlim=zlimits, col = color[facetcol], phi = phi, theta = theta,main= "CIR RPPP" ,ticktype="detailed",nticks=3, oma=c(0,0,0))

z<-zRP
zlimits<-c(0,max(z))
zfacet <- z[-1, -1] + z[-1, -ncz] + z[-nrz, -1] + z[-nrz, -ncz]
facetcol <- cut(zfacet, nbcol)
persp(x, x, z,zlim=zlimits, col = color[facetcol], phi = phi, theta = theta,main="CIR RP",ticktype="detailed",nticks=3,oma=c(0,0,0))

z<-zRGI
zlimits<-c(0,max(z))
zfacet <- z[-1, -1] + z[-1, -ncz] + z[-nrz, -1] + z[-nrz, -ncz]
facetcol <- cut(zfacet, nbcol)
#persp(x, x, z,zlim=zlimits, col = color[facetcol], phi = phi, theta = theta,main="CIR RGI",ticktype="detailed",nticks=3)


z<-zRN
zlimits<-c(0,max(z))
zfacet <- z[-1, -1] + z[-1, -ncz] + z[-nrz, -1] + z[-nrz, -ncz]
facetcol <- cut(zfacet, nbcol)
persp(x, x, z,zlim=zlimits, col = color[facetcol], phi = phi, theta = theta,main="CIR - reflected BM",ticktype="detailed",nticks=3,oma=c(0,0,0))



z<-zRGG
zlimits<-c(0,max(z))
zfacet <- z[-1, -1] + z[-1, -ncz] + z[-nrz, -1] + z[-nrz, -ncz]
facetcol <- cut(zfacet, nbcol)
#persp(x, x, z,zlim=zlimits, col = color[facetcol], phi = phi, theta = theta,main="CIR RGG",ticktype="detailed",nticks=3)

==> elaborazione figure/prova_barra.R <==
library(fields)

## persp example code
par(bg = "white")
x <- seq(-1.95, 1.95, length = 30)
y <- seq(-1.95, 1.95, length = 35)
z <- outer(x, y, function(a, b) a*b^2)
nrz <- nrow(z)
ncz <- ncol(z)
# Create a function interpolating colors in the range of specified colors
jet.colors <- colorRampPalette( c("blue", "green") )
# Generate the desired number of colors from this palette
nbcol <- 100
color <- jet.colors(nbcol)
# Compute the z-value at the facet centres
zfacet <- (z[-1, -1] + z[-1, -ncz] + z[-nrz, -1] + z[-nrz, -ncz])/4
# Recode facet z-values into color indices
facetcol <- cut(zfacet, nbcol)
persp(x, y, z, col = color[facetcol], phi = 30, theta = -30, axes=T, ticktype='detailed')

## add color bar
image.plot(legend.only=T, zlim=range(zfacet), col=color)

